Search for Low-Mass Dark Matter with CDMSlite Using a Profile Likelihood Fit

The Cryogenic Dark Matter Search low ionization threshold experiment (CDMSlite) searches for interactions between dark matter particles and germanium nuclei in cryogenic detectors. The experiment has achieved a low energy threshold with improved sensitivity to low-mass (<10 GeV/c$^2$) dark matter particles. We present an analysis of the final CDMSlite data set, taken with a different detector than was used for the two previous CDMSlite data sets. This analysis includes a data "salting" method to protect against bias, improved noise discrimination, background modeling, and the use of profile likelihood methods to search for a dark matter signal in the presence of backgrounds. We achieve an energy threshold of 70 eV and significantly improve the sensitivity for dark matter particles with masses between 2.5 and 10 GeV/c$^2$ compared to previous analyses. We set an upper limit on the dark matter-nucleon scattering cross section in germanium of 5.4$\times$10$^{-42}$ cm$^2$ at 5 GeV/c$^2$, a factor of $\sim$2.5 improvement over the previous CDMSlite result.

==> anc/data_files/efficiency_parametrization_keVee.txt <==
central values

          u1           u2           u3

0.2926676297 0.1220524379 0.0289203770



covariance matrix

             u1           u2           u3

u1 0.0002108403 0.0000001351 0.0000001308

u2 0.0000001351 0.0000031049 0.0000017024

u3 0.0000001308 0.0000017024 0.0000040837



==> anc/data_files/event_EnergykeVee_Per1.txt <==
0.1379418434 
0.1395050199 
0.1431089032 
0.1479752211 
0.1481221018 
0.1518403680 
0.1571524701 
0.1584848435 
0.1589653278 
0.1597860673 
0.1600304177 
0.1643565890 
0.1645956388 
0.1658442045 
0.1699314970 
0.1701425119 
0.1717743048 
0.1938695336 
0.1955947108 
0.1958248324 
0.2315334150 
0.2713273984 
0.3168078876 
0.3658061402 
0.5078759627 
0.5125031073 
0.5162360477 
0.5992908074 
0.6759045106 
0.6939391546 
0.7162336803 
0.7416577228 
0.8124555517 
0.8713844034 
0.9104342995 
0.9747201653 
0.9936305859 
1.0263320712 
1.0391675369 
1.1121268272 
1.1574821987 
1.1662915255 
1.1679416034 
1.1784776278 
1.1929048428 
1.2062137008 
1.2174698736 
1.2266109227 
1.2277725996 
1.2292857247 
1.2345946888 
1.2353958987 
1.2366468772 
1.2371052295 
1.2374254844 
1.2423539135 
1.2423940230 
1.2431621519 
1.2437772203 
1.2467369100 
1.2490709657 
1.2530850543 
1.2540810345 
1.2541450347 
1.2546483906 
1.2551336907 
1.2552650735 
1.2593493725 
1.2611653335 
1.2618807027 
1.2622146855 
1.2636649668 
1.2647617596 
1.2652544894 
1.2653147325 
1.2671154989 
1.2686849934 
1.2698756975 
1.2709525027 
1.2710452486 
1.2717405773 
1.2718584414 
1.2736867700 
1.2737261164 
1.2745193783 
1.2760193772 
1.2765954069 
1.2778050631 
1.2781171696 
1.2795206560 
1.2798081460 
1.2800281380 
1.2800914558 
1.2811007852 
1.2826270990 
1.2828257205 
1.2828654412 
1.2837135031 
1.2842252814 
1.2857749321 
1.2879287107 
1.2880243463 
1.2885389520 
1.2890269879 
1.2893143948 
1.2900737881 
1.2907309208 
1.2908305377 
1.2913647874 
1.2917558005 
1.2923178473 
1.2932825178 
1.2937661921 
1.2938973905 
1.2945979438 
1.2947019071 
1.2950153876 
1.2953147395 
1.2960005566 
1.2973629579 
1.2977167003 
1.2977804547 
1.2985464623 
1.2985600616 
1.2991715041 
1.3004695902 
1.3005181610 
1.3005292891 
1.3022306562 
1.3027061135 
1.3050327242 
1.3064102026 
1.3064215529 
1.3070611462 
1.3074072615 
1.3077128051 
1.3077802194 
1.3079240802 
1.3085397625 
1.3086169015 
1.3088433283 
1.3089194383 
1.3104312227 
1.3107162111 
1.3145072619 
1.3155425733 
1.3156508227 
1.3157079667 
1.3175326413 
1.3178062853 
1.3187101638 
1.3188459567 
1.3192489599 
1.3202909656 
1.3209874175 
1.3211879244 
1.3221230853 
1.3224914072 
1.3238158412 
1.3250787214 
1.3256032126 
1.3265508956 
1.3266000307 
1.3271344838 
1.3281658233 
1.3281780840 
1.3305661679 
1.3327926580 
1.3331333452 
1.3333759723 
1.3355439093 
1.3362973042 
1.3375957098 
1.3380932791 
1.3405824721 
1.3408766700 
1.3428457917 
1.3445876439 
1.3452527247 
1.3453494271 
1.3465592576 
1.3470361568 
1.3472207826 
1.3473278616 
1.3492678521 
1.3494405317 
1.3509193834 
1.3528624465 
1.3535729057 
1.3697629242 
1.3754766374 
1.3805330807 
1.3818542057 
1.3873909270 
1.3946367192 
1.4390048550 
1.4834790674 
1.5351847268 
1.5956922428 
1.5972946670 
1.6112062321 
1.6851169225 
1.7075247107 
1.7473231368 
1.8778985132 
1.8872650022 
1.8887082478 
1.9180383441 


==> anc/data_files/event_EnergykeVee_Per2.txt <==
0.1274270920 
0.1290056365 
0.1322167069 
0.1343948397 
0.1386833439 
0.1424537852 
0.1468820548 
0.1507966858 
0.1522452165 
0.1549409735 
0.1579696893 
0.1601307271 
0.1649365748 
0.1672340614 
0.1675614566 
0.1702888563 
0.1706710979 
0.1715271779 
0.1745930849 
0.1848653035 
0.1873534551 
0.2100395375 
0.2145391601 
0.2199922434 
0.3189707311 
0.4191497930 
0.4836890599 
0.4870709460 
0.5789880602 
0.5898589725 
0.5986748224 
0.7013391614 
0.9138558853 
0.9165220295 
1.1124142193 
1.1299593202 
1.1860604015 
1.2117714488 
1.2130762109 
1.2263067181 
1.2304956158 
1.2318613583 
1.2338196752 
1.2344439813 
1.2346960474 
1.2358669903 
1.2389181431 
1.2402436412 
1.2412392934 
1.2420460899 
1.2436954214 
1.2437362492 
1.2479252905 
1.2485923594 
1.2545295149 
1.2549714220 
1.2567380793 
1.2567950395 
1.2574500977 
1.2592161446 
1.2593734601 
1.2596206662 
1.2611835620 
1.2619075586 
1.2626868060 
1.2627741344 
1.2630210419 
1.2638144374 
1.2675603402 
1.2678524406 
1.2690049559 
1.2701487636 
1.2749207679 
1.2760740590 
1.2765261850 
1.2765772372 
1.2785094364 
1.2790739820 
1.2793768603 
1.2805356773 
1.2809666012 
1.2818942641 
1.2818974830 
1.2820417765 
1.2842057490 
1.2843119656 
1.2848352745 
1.2851504221 
1.2851558217 
1.2853280383 
1.2855331687 
1.2856628990 
1.2862752048 
1.2864846194 
1.2866191352 
1.2881816078 
1.2895423245 
1.2896790595 
1.2906958050 
1.2923936245 
1.2942822424 
1.2942868657 
1.2948070051 
1.2948785496 
1.2949887587 
1.2967879077 
1.2970116922 
1.2973737040 
1.2987195280 
1.2995792931 
1.3004474578 
1.3006501654 
1.3007686271 
1.3010775055 
1.3012483488 
1.3013050542 
1.3017546016 
1.3018259256 
1.3035901051 
1.3040990652 
1.3053873043 
1.3055985362 
1.3060636271 
1.3062198760 
1.3084559111 
1.3092509661 
1.3106421380 
1.3110272822 
1.3113909041 
1.3130824838 
1.3133012862 
1.3137653480 
1.3146206102 
1.3168033838 
1.3168140248 
1.3177831501 
1.3181513324 
1.3184392598 
1.3199108798 
1.3203556590 
1.3207345136 
1.3213171238 
1.3215729699 
1.3236884615 
1.3239921534 
1.3241319535 
1.3241920699 
1.3242793350 
1.3251791248 
1.3270219139 
1.3272908441 
1.3273414149 
1.3275177894 
1.3278988098 
1.3280787283 
1.3286108923 
1.3299689799 
1.3316205356 
1.3316707640 
1.3325724134 
1.3326841628 
1.3328554089 
1.3339964580 
1.3347602820 
1.3348300180 
1.3382671331 
1.3399750295 
1.3400161209 
1.3405490571 
1.3415354632 
1.3452535223 
1.3469380186 
1.3478335593 
1.3496773429 
1.3499025764 
1.3503608201 
1.3504497988 
1.3522648591 
1.3539031626 
1.3540193867 
1.3586255525 
1.3602678869 
1.3616422641 
1.3618023255 
1.3683651561 
1.3781648676 
1.4055767820 
1.4526266153 
1.5126367236 
1.5916651732 
1.6424101350 
1.7044579597 
1.9366016732 


==> anc/data_files/limit_SI_GeVc2_cm2.txt <==
1.500 1.7839e-38
1.600 5.3022e-39
1.700 1.7048e-39
1.900 3.7503e-40
2.000 2.0532e-40
2.200 8.3277e-41
2.500 3.2145e-41
2.700 2.3265e-41
3.000 1.6343e-41
3.200 1.4104e-41
3.500 1.1584e-41
3.700 1.0323e-41
4.000 8.6569e-42
4.200 7.5927e-42
4.500 6.6421e-42
4.700 5.8828e-42
5.000 5.3553e-42
5.500 4.5599e-42
6.000 4.1868e-42
6.500 3.9183e-42
7.000 3.7979e-42
8.000 3.6132e-42
9.000 3.5806e-42
10.000 3.6453e-42


==> anc/data_files/morphing_parameter_constraints.txt <==
central values

          m1           m2           m3

-0.1900000000 -0.2000000000 -0.2500000000



covariance matrix

             m1           m2           m3

m1 0.5704000000 0.4186000000 0.4203000000

m2 0.4186000000 0.5715000000 0.3889000000

m3 0.4203000000 0.3889000000 0.4845000000



==> anc/data_files/resolution_parametrization_keVee.txt <==
R3a central values

     sigma_E            B            A

0.0098697508 0.0008654592 0.0049384530



R3a covariance matrix

        sigma_E            B            A

sigma_E 0.0000000016 -0.0000000000 0.0000000003

 B -0.0000000000 0.0000000147 -0.0000001467

 A 0.0000000003 -0.0000001467 0.0000016252




R3b central values

     sigma_E            B            A

0.0126995223 0.0008004650 0.0054852127



R3b covariance matrix

        sigma_E            B            A

sigma_E 0.0000000016 -0.0000000000 0.0000000003

 B -0.0000000000 0.0000000147 -0.0000001319

 A 0.0000000003 -0.0000001319 0.0000013162



==> anc/data_files/surface_background_distributions_keVee.txt <==
0.0000000000 4.8357956546 9.0103871733 10.6221123167 6.8045900990 7.9613309632 9.6415075690 8.5889553387 13.9860640590 28.9639114613 8.0241921736 14.8952626809 26.6322274621 17.2220576625 35.3373604631 43.5850897840 16.5705141994 34.1589042748 46.9629220518
0.0202020200 5.1782088766 8.3736921531 9.5241815513 7.0092013548 8.0919588080 9.8591204973 8.2724312270 13.9891587638 28.3831641246 7.4874869761 14.8574360396 27.2185624176 15.3634199579 31.0085667037 38.2617775979 14.9167430921 30.3478254975 41.6086327338
0.0404040400 6.1267076103 7.7847703626 10.0339359338 8.3478134221 8.9819291045 11.0239845974 7.7177185326 13.9408639096 27.5904646185 6.7573320126 14.7060673910 29.1353045478 11.3267247600 22.2594283545 27.5951974132 11.2502265670 22.3317947547 30.6272692883
0.0606060600 7.2825482954 9.1808727021 12.8815764620 8.0491852148 11.5520879561 13.3253784891 7.2166496642 13.8765335879 27.5486531897 6.5081742565 14.4910633368 31.8457372073 7.6318682092 14.9979419559 18.8549199715 7.7487979057 15.3097702758 21.2911551238
0.0808080800 7.0459621832 12.7425701789 14.8510247028 7.4570180562 13.5495481591 16.7891410724 6.6914226363 13.7158967858 27.7989105050 6.4612468888 14.2003093524 34.4445244863 5.2417022677 10.7683336799 13.7842472907 5.3653091404 11.0172422556 15.6867392094
0.1010101000 6.4051233225 16.3582465460 17.4528921124 7.1874968774 14.7450613142 18.7832711243 6.1556516624 13.4919467735 28.1243092449 5.3452970158 13.8355756961 35.9636039751 3.7758375366 8.3585260179 10.8342721623 3.8898032524 8.5221191953 12.2872674691
0.1212121200 6.3881007167 17.9567412735 19.5894669956 7.0372431903 15.5955093602 20.2432725343 5.7265531202 13.1405683198 27.8191479420 4.5386559271 13.3795937079 34.6637811453 2.8593343300 6.8604602036 8.9636849691 2.9454662524 6.9349568445 10.0041921689
0.1414141400 6.8210653139 18.0217960103 18.9425416828 6.9682964017 16.1813789626 21.1012307041 5.4537208828 12.6332115228 26.3001195289 4.0969155915 12.9338340206 30.4395553351 2.3164611811 5.8062877262 7.6601851458 2.2755437706 5.8611276761 8.4304322488
0.1616161600 7.2733231651 17.5659986111 18.3873319467 6.9692159274 16.4855735439 21.6921070557 5.2438099815 12.1931767203 24.4069539114 3.8549274809 12.5239812317 27.3208354018 1.9797899380 4.9842114656 6.6135349853 1.7933104205 5.0854616651 7.2862192889
0.1818181800 7.6514960363 17.1661773393 18.6813235481 7.0263622309 16.6484163687 21.9351321239 5.0815903822 11.7579998361 23.2761637871 3.6631832478 12.1531410537 25.4031535442 1.7039052619 4.3563076453 5.7241517108 1.4921113088 4.4447392625 6.3421552122
0.2020202000 7.7574676755 17.2837414892 18.6533189830 7.0569737311 16.8190893874 21.8500162496 4.9147691238 11.3980919557 22.4984010700 3.5196385424 11.8160138293 24.1868336983 1.4497656577 3.8801641682 4.9864835227 1.3396796550 3.8527257680 5.5551897189
0.2222222200 7.5784577565 17.8635015944 18.5961968625 7.0769438266 16.9478261160 21.5488254902 4.7467785175 11.0809788220 21.9366044801 3.3934660796 11.5073038639 23.4406641819 1.2318458448 3.5035726056 4.4148932074 1.2578555437 3.3488992963 4.9799847254
0.2424242400 7.4555798747 18.1852348767 18.8247402543 7.0882888164 16.9899703805 21.1867349301 4.5848478703 10.7820934493 21.5585933357 3.2879863321 11.2122129556 22.9770726805 1.0601096517 3.1864574058 4.0092178746 1.1869008015 3.0054655453 4.6150552761
0.2626262600 7.6554287726 17.5642227201 18.4338738314 7.1561667133 16.8622797830 20.8369524151 4.4138698841 10.4926470696 21.3141670194 3.1886526241 10.9254960453 22.7191415671 0.9586150305 2.9354517549 3.7440346680 1.1102093166 2.7984406090 4.4050672226
0.2828282800 8.1014391408 16.3778413771 18.6254023304 7.2409912528 16.6443524748 20.5451722844 4.2693926063 10.2007951772 21.1873242977 3.1004351523 10.6490667116 22.6207773072 0.9449540137 2.7733171045 3.6288338883 1.0240378376 2.6962313205 4.2927528076
0.3030303000 8.3219531841 15.6668920954 18.7213360037 7.3111255725 16.4031371538 20.3292843204 4.1200031422 9.9091949208 21.1220715307 3.0307171117 10.3767014208 22.6047737621 0.9691418636 2.6771739090 3.6048466427 0.9357339300 2.6627046595 4.1970874580
0.3232323200 8.2295912082 15.7141432554 18.4937223798 7.3968904067 16.1211204401 20.1272484193 3.9753327893 9.6195912410 21.0889583866 2.9485057715 10.0984226834 22.6278446911 0.9624185093 2.6124445802 3.5652496279 0.8686092680 2.6284728893 4.0627556237
0.3434343400 8.0615749132 15.9169703696 18.2137441567 7.4486754657 15.8898213162 19.9366994769 3.8352198445 9.3332001587 21.0358659363 2.8618595388 9.8078083867 22.6243688997 0.9135942135 2.5515038749 3.4762324924 0.8376419245 2.5650149566 3.9067998631
0.3636363600 8.1409357858 15.5000815399 18.1741541936 7.4568120733 15.7547173272 19.7731567656 3.6995041458 9.0545183192 20.9185231902 2.7827630476 9.4989648979 22.5346838813 0.8523954978 2.4738166233 3.3641598505 0.8322910746 2.4807830175 3.7461546020
0.3838383800 8.4375522461 14.4981313913 18.3878571461 7.4422643914 15.6658875022 19.6657056914 3.5710417511 8.7815687397 20.7058025733 2.7162683918 9.1706833514 22.3183541697 0.8097627591 2.3716521886 3.2504740826 0.8121559043 2.3912470976 3.5502110973
0.4040404000 8.6669158708 13.6452815397 18.5645770705 7.4091125307 15.6209397086 19.5789399626 3.4500604096 8.5181792379 20.3820892225 2.6687341697 8.8249818990 21.9671648283 0.7925404972 2.2540712765 3.1205396518 0.7483574509 2.3014235718 3.3120320320
0.4242424200 8.6312899398 13.5140917941 18.4747181847 7.3680323214 15.5774707809 19.5768055932 3.3269094504 8.2689919811 19.9521786423 2.6342466042 8.4666432764 21.4878275821 0.7844627182 2.1422731124 2.9670325999 0.6639911230 2.2099872080 3.1102449761
0.4444444400 8.3143053591 14.1447985170 18.0905055204 7.3262052820 15.5283817075 19.6394491356 3.2194879447 8.0228777441 19.4445866107 2.6079974218 8.1055282915 20.9110833057 0.7672988412 2.0570934273 2.8200515800 0.6060268355 2.1233117999 3.0166308116
0.4646464600 7.8448832177 15.1519474568 17.6159150300 7.2819283552 15.4812019587 19.6869603347 3.1062309267 7.7855460007 18.8791148799 2.5773277671 7.7537613760 20.2695934971 0.7399555036 2.0080582205 2.7191804790 0.5947936264 2.0506034396 3.0172413765
0.4848484800 7.3909692529 16.1193317464 17.2288794900 7.2296906460 15.4506115120 19.7366312243 3.0033963297 7.5591550309 18.2839680401 2.5469727125 7.4256070786 19.5967480339 0.7180971743 1.9847376216 2.6715858347 0.6155945221 1.9956783883 3.0218534336
0.5050505100 7.0554587328 16.7687083690 17.3100190985 7.1801537591 15.4435557455 19.7947835436 2.9124567637 7.3391882651 17.6874307077 2.5021223879 7.1241979705 18.9206351551 0.7180442594 1.9705082451 2.6523688726 0.6548887303 1.9598431653 2.9630625458
0.5252525300 6.9367457448 16.9375815982 17.5328103336 7.1030222812 15.4398907299 19.8543794500 2.8148324414 7.1344285272 17.1066430828 2.4701982956 6.8630924564 18.2626472254 0.7419390912 1.9576948449 2.6382901796 0.7011520389 1.9455839055 2.8731561066
0.5454545500 7.0260256595 16.6144636217 17.2572052632 7.0356038626 15.4712328433 19.9025398935 2.7296844669 6.9442402326 16.5484999486 2.4174136206 6.6503175716 17.6403268866 0.7761559485 1.9466135285 2.6182139699 0.7368003038 1.9527757204 2.8399001809
0.5656565700 7.2541027448 15.9369233946 17.3886837831 6.9911445670 15.4986413669 19.9529183513 2.6423579584 6.7644949434 16.0491131669 2.3455961913 6.4915756350 17.0636590036 0.8060325780 1.9402222307 2.5958388139 0.7477652536 1.9728351747 2.8898368980
0.5858585900 7.5835307958 15.0798562999 17.7874503885 6.9258371883 15.5580785186 19.9941891801 2.5471580822 6.6013980303 15.6172839446 2.2582809107 6.3689867290 16.5458377363 0.8172527743 1.9389800270 2.5769608754 0.7305326851 1.9900433297 2.9548521629
0.6060606100 7.8703758730 14.3764979419 18.2073985189 6.8760874903 15.6169881948 20.0503038623 2.4614934062 6.4468358277 15.2640686359 2.1647586080 6.2747200856 16.0788946103 0.7998904810 1.9386753779 2.5572079703 0.6922764489 1.9916523676 2.9673816422
0.6262626300 8.0181645939 14.1009381081 18.5094794998 6.8801479702 15.6981918173 20.1239791526 2.3765015209 6.2960158029 14.9767428897 2.0675627054 6.1981099036 15.6828517520 0.7561623067 1.9343139611 2.5263166883 0.6435108833 1.9753386407 2.9102790782
0.6464646500 7.9970610237 14.2962178282 18.6517550496 6.9006298932 15.7878708949 20.2379681911 2.2918003489 6.1574400834 14.7467454670 1.9696598884 6.1302129769 15.3776577562 0.7051925119 1.9243527814 2.4830322158 0.5943970816 1.9492138420 2.7945256001
0.6666666700 7.9248867909 14.8041169424 18.7094954032 6.9906637507 15.9027236958 20.3871800146 2.2126772190 6.0221179100 14.5924118943 1.8721195549 6.0654485115 15.1550709375 0.6697413391 1.9111958665 2.4376969037 0.5541052641 1.9226156884 2.6768651142
0.6868686900 7.8771377441 15.3132041567 18.8088482782 7.1321995830 16.0249164854 20.5862288797 2.1393402868 5.8879271080 14.4685183556 1.7852614240 5.9943851097 15.0082438459 0.6603313031 1.8995803345 2.4052258338 0.5358505579 1.9031831515 2.6223568179
0.7070707100 7.9693395428 15.5699117219 19.0205622442 7.3060920797 16.1734116365 20.8388765341 2.0637995029 5.7593121465 14.3455460514 1.7064317594 5.9117257561 14.9223288548 0.6729938470 1.8950356446 2.3971529489 0.5518533020 1.8929286657 2.6009420177
0.7272727300 8.1785709032 15.6669911037 19.3261699703 7.4931583753 16.3396048125 21.1126997389 1.9908265954 5.6281760914 14.2356675169 1.6310149222 5.8126466562 14.8760487400 0.7062449361 1.9000331913 2.4223255105 0.6089448685 1.8924900309 2.5925753661
0.7474747500 8.3100738907 16.0852008981 19.5489301941 7.7106475432 16.5207465403 21.4018239994 1.9243924820 5.5001906603 14.1452507066 1.5668651268 5.6976507518 14.8490059024 0.7574669258 1.9135677076 2.4630050056 0.6990210498 1.9006521628 2.6715495025
0.7676767700 8.1986442746 17.2066134254 19.5779990989 7.9752476093 16.7022851549 21.6951350607 1.8616343901 5.3743625184 14.0633605711 1.5159454864 5.5656672139 14.8118071403 0.8106840765 1.9328913055 2.4981238915 0.7980028196 1.9169431461 2.8683280141
0.7878787900 7.9971480828 18.6314230616 19.8703638909 8.2674010128 16.8985413021 21.9607249256 1.7984413840 5.2505939171 13.9809783913 1.4740481975 5.4153598177 14.7497442948 0.8466984270 1.9528725679 2.5226404009 0.8760908768 1.9369348302 3.0612530110
0.8080808100 8.2543686136 19.0048782424 20.3727336171 8.4172563905 17.0979790878 22.1770188808 1.7451849189 5.1240880310 13.8923349216 1.4696232121 5.2479734240 14.6632596552 0.8565670200 1.9690679129 2.5409232631 0.9185902632 1.9529808735 3.0946695238
0.8282828300 9.2212988304 17.8793173227 20.8203369384 8.4395087988 17.3482781392 22.2612325844 1.7380484066 4.9986029991 13.7932561519 1.4804902340 5.0660323187 14.5522671414 0.8430517350 1.9767433893 2.5552172430 0.9294296913 1.9604788346 2.9656911880
0.8484848500 9.9095308199 17.1605637373 21.1818966089 8.2872672633 17.6651597285 22.2104592312 1.7538371915 4.8793094683 13.6795653204 1.5073854583 4.8742634284 14.4176233725 0.8195211464 1.9718065881 2.5656886278 0.9197930831 1.9608601210 2.8159490947
0.8686868700 9.7508668297 18.1746722803 20.9986589201 8.1630675632 17.7616496124 22.0824553919 1.7499103045 4.7610847853 13.5502754769 1.5499864695 4.6771620779 14.2596244557 0.7994000829 1.9537084384 2.5726129896 0.8992318877 1.9526626358 2.8016029486
0.8888888900 9.0578989415 20.4705188601 22.8115391317 8.1039661295 17.6069283163 21.8496944725 1.7302761996 4.6466310101 13.4010963699 1.6123240672 4.4809835029 14.0840661655 0.7882940076 1.9217316820 2.5686631456 0.8701562360 1.9313794606 2.9537855743
0.9090909100 9.0727476315 21.5886757770 25.4795321614 8.1114025661 16.7950329220 21.6434922550 1.7098385326 4.5317790865 13.2288551401 1.6762563505 4.2901928669 13.8917350019 0.7822752443 1.8780184782 2.5445450811 0.8270868201 1.8955545442 3.1305951454
0.9292929300 8.7650191923 19.3124174847 21.5447994357 7.8351198007 16.2034902556 21.0721879740 1.6873699449 4.4233081066 13.0479581151 1.7276129966 4.1085284952 13.6783276146 0.7687601321 1.8268578674 2.4987380839 0.7586722792 1.8496987779 3.1204947980
0.9494949500 8.3233245065 16.9606277803 17.9606375930 7.5816556120 15.8203043761 20.0944661329 1.6852537145 4.3191629327 12.8522886463 1.7550840337 3.9419175940 13.4473201253 0.7377021596 1.7724193565 2.4323084549 0.6743108455 1.7965596464 2.8440365800
0.9696969700 8.3085640135 15.4724365913 17.2064839748 7.3778170764 15.5577223161 19.2820261927 1.6707075889 4.2190569244 12.6439887219 1.7661880514 3.7914748031 13.2006942504 0.6910824385 1.7185190341 2.3529837215 0.6065126274 1.7421751443 2.5020561164
0.9898989900 8.3028673356 14.4718088299 16.9171190216 7.2134751857 15.3403438214 18.7064873137 1.6514138421 4.1189582913 12.4267713494 1.7618269106 3.6615775546 12.9495818569 0.6397175959 1.6682805468 2.2701003341 0.5567390884 1.6906814981 2.2763679527
1.0101010100 8.2884283352 13.7446409583 16.7297053433 7.0779393156 15.1133999263 18.2720791294 1.6334083265 4.0198281156 12.2055972590 1.7525929911 3.5436056084 12.7041645173 0.5954761072 1.6245832347 2.1930270446 0.5286563246 1.6440646560 2.2090072179
1.0303030300 8.2385230120 13.2257786623 16.5398187325 6.9485576102 14.8915822732 17.8784362054 1.6081098792 3.9265104461 11.9849640870 1.7337708142 3.4433497853 12.4662615844 0.5667626834 1.5884539571 2.1268676326 0.5217539580 1.6038694556 2.2267327179
1.0505050500 8.1308170199 12.9269043566 16.3305802594 6.8192552822 14.7011824124 17.5231334066 1.5776334097 3.8361558293 11.7658182754 1.7009746920 3.3605224541 12.2451576131 0.5556089329 1.5608204226 2.0737267738 0.5323440126 1.5697762199 2.2234049546
1.0707070700 7.9710650760 12.8313314378 16.1485170143 6.6940706199 14.5187507311 17.2740696833 1.5455600530 3.7473941368 11.5497168636 1.6649128052 3.2856922173 12.0438817023 0.5610303744 1.5424552804 2.0365463962 0.5508057720 1.5446447119 2.1790975958
1.0909090900 7.7761922006 12.8940907744 15.9282502074 6.5729416008 14.3470480826 17.1400513720 1.5179922582 3.6610227665 11.3403720882 1.6251422040 3.2230501466 11.8650959542 0.5785612582 1.5315411150 2.0173688180 0.5697856249 1.5280282360 2.1448472852
1.1111111100 7.5676208957 13.0502155421 15.7023803252 6.4576737046 14.1916052775 16.9437314954 1.4982656887 3.5823720871 11.1414749415 1.5874024135 3.1644700274 11.7076291497 0.6036989847 1.5260919206 2.0152240675 0.5849024625 1.5179374467 2.1674410677
1.1313131300 7.3640167936 13.2260645915 15.5015891410 6.3431708470 14.0500609100 16.7228100385 1.4808249782 3.5073612139 10.9506659227 1.5492326622 3.1119689107 11.5696813095 0.6290488312 1.5242223965 2.0250526433 0.5939802691 1.5119648615 2.2370987336
1.1515151500 7.1912429774 13.3609418286 15.3039372039 6.2317742337 13.9247485042 16.5514781023 1.4650598598 3.4374303944 10.7689537776 1.5116665731 3.0623076706 11.4472601609 0.6511871658 1.5233441479 2.0402334509 0.5963749689 1.5091362483 2.3127331304
1.1717171700 7.0516070809 13.4146615333 15.1802015343 6.1251439614 13.7997959994 16.4149916951 1.4375756135 3.3692623480 10.5937640251 1.4732424339 3.0150420363 11.3328571312 0.6687151132 1.5215968059 2.0547926384 0.5929240447 1.5084545160 2.3543949189
1.1919191900 6.9587318549 13.3715468165 15.1609577845 6.0341752149 13.6816821825 16.2661545670 1.4103409117 3.3015768793 10.4286747183 1.4354583924 2.9695749502 11.2229844307 0.6811673219 1.5178197557 2.0624437014 0.5856783360 1.5086286917 2.3463247978
1.2121212100 6.9061026644 13.2463001317 15.1252510536 5.9407008177 13.5699401781 16.1550794463 1.3987521148 3.2375675421 10.2719763613 1.4000885597 2.9262527145 11.1155279205 0.6886629223 1.5122389939 2.0601077319 0.5777146204 1.5087600288 2.3017388154
1.2323232300 6.8963805009 13.0504533898 15.0749935111 5.8689633026 13.4678295795 16.0305793071 1.3817017374 3.1791273308 10.1260572949 1.3671485668 2.8847459789 11.0069479643 0.6908002451 1.5058681366 2.0483735301 0.5718931219 1.5084383364 2.2500251608
1.2525252500 6.9159608221 12.8225751746 15.0564778140 5.7934998876 13.3856350201 15.9356630299 1.3573411461 3.1264638505 9.9865461411 1.3335888404 2.8452990041 10.8891611676 0.6865888785 1.4998952060 2.0269283283 0.5694033596 1.5075314712 2.2114491898
1.2727272700 6.9333962472 12.5838524170 15.0583211330 5.7332715228 13.2898029157 15.8819896998 1.3295286502 3.0755446504 9.8501116396 1.2997144039 2.8086619649 10.7588012655 0.6738019646 1.4956957006 2.0057914607 0.5710850043 1.5057181440 2.1908974373
1.2929292900 6.9668283470 12.3320759222 15.0973551700 5.6645315705 13.2260020000 15.8369787457 1.3047278610 3.0279633153 9.7189476249 1.2660139990 2.7735487218 10.6140590323 0.6522827165 1.4944125583 1.9855060098 0.5760813419 1.5019996514 2.1884217242
1.3131313100 6.9811202574 12.1019344561 15.1208531488 5.6153685254 13.1517005105 15.8316476588 1.2816546203 2.9836215464 9.5920960970 1.2313830032 2.7420752848 10.4581606049 0.6261319498 1.4960271814 1.9659976417 0.5821633842 1.4972419776 2.2001588625
1.3333333300 6.9965251581 11.9299831487 15.1382567091 5.5843931411 13.0823568349 15.8334409047 1.2611354963 2.9381654680 9.4689215814 1.2003046326 2.7145144249 10.2929086043 0.6028628262 1.4995264141 1.9470903956 0.5876106210 1.4909052645 2.2188892843
1.3535353500 6.9808499760 11.8110200793 15.1339723225 5.5598942678 12.9993013582 15.8530081386 1.2388517279 2.8969054149 9.3474904653 1.1731403801 2.6869534548 10.1141906637 0.5851839074 1.5032978792 1.9285622480 0.5913175978 1.4828352010 2.2341467868
1.3737373700 6.9691448007 11.7189340749 15.1377283801 5.5455835799 12.9415521849 15.8630532173 1.2163721325 2.8583850683 9.2257596096 1.1459206488 2.6611417184 9.9196826173 0.5733957543 1.5055565780 1.9105267440 0.5920956018 1.4716338905 2.2365329074
1.3939393900 6.9194534266 11.7124242767 15.0990482695 5.5263793766 12.8912357495 15.9302997938 1.1936432127 2.8253463364 9.1023010952 1.1153278278 2.6372947465 9.7118402830 0.5654763168 1.5041805037 1.8934848763 0.5868959536 1.4598619170 2.2240915811
1.4141414100 6.8508281305 11.7516332853 15.0438423017 5.5137142756 12.8261955226 15.9672722951 1.1713831108 2.7933871296 8.9758747948 1.0839448742 2.6150757034 9.4971457654 0.5604513050 1.4978853049 1.8776411071 0.5766520048 1.4480509052 2.1961996908
1.4343434300 6.7891971476 11.8090970984 14.9985935000 5.4989577657 12.7741336385 15.9774087004 1.1516902248 2.7600708935 8.8459695107 1.0547003864 2.5942089562 9.2796736747 0.5569134369 1.4860971518 1.8628866701 0.5621768247 1.4367779091 2.1527963182
1.4545454500 6.6967392929 11.9224915179 14.9185668818 5.4863171323 12.7171711263 16.0054695978 1.1314008316 2.7300874588 8.7126947695 1.0288604704 2.5747103561 9.0619031652 0.5540056529 1.4687422861 1.8490169304 0.5447549949 1.4262401360 2.1050216828
1.4747474700 6.6074252374 12.0536849620 14.8358070075 5.4699292609 12.6610803426 16.0199083137 1.1096836295 2.7012936264 8.5757822035 1.0054625025 2.5558521841 8.8441591843 0.5511480200 1.4468462428 1.8357563162 0.5266864983 1.4166269047 2.0597258697
1.4949494900 6.5194210508 12.1810697148 14.7553561898 5.4489872905 12.6192194469 16.0218045510 1.0880978594 2.6725131132 8.4341437016 0.9814118881 2.5378689040 8.6298753639 0.5488951366 1.4217155986 1.8232247640 0.5092745145 1.4077156734 2.0168765197
1.5151515200 6.4164503884 12.3222206095 14.6648528962 5.4388210120 12.5713935834 16.0308399153 1.0687409284 2.6444799128 8.2871095551 0.9572242278 2.5203743659 8.4273879456 0.5477222577 1.3947844096 1.8112293851 0.4942303413 1.3994181163 1.9781392707
1.5353535400 6.3254307152 12.4582449777 14.5782689672 5.4270105692 12.5154271291 16.0398209388 1.0512965853 2.6199033505 8.1367733187 0.9309611758 2.5042185842 8.2392742724 0.5483377744 1.3678482688 1.7996228929 0.4823977950 1.3919728397 1.9452618100
1.5555555600 6.2379542886 12.5844293966 14.4962593371 5.4099384592 12.4688952021 16.0429240536 1.0338831739 2.5997829254 7.9851138466 0.9053738864 2.4892954449 8.0684859489 0.5517512725 1.3427450320 1.7884404106 0.4747587660 1.3857297496 1.9195473173
1.5757575800 6.1487039626 12.7003584864 14.4147666558 5.3962642129 12.4278286491 16.0370245223 1.0149030366 2.5774969555 7.8351271047 0.8820411942 2.4762656300 7.9131791854 0.5575458817 1.3210838524 1.7774660179 0.4720402433 1.3807051408 1.8995347322
1.5959596000 6.0734610403 12.7889860272 14.3440459678 5.3870356685 12.3807490467 16.0354879015 0.9960619264 2.5565629513 7.6893682004 0.8608184580 2.4655767127 7.7696171979 0.5640804930 1.3043878026 1.7667066242 0.4750312861 1.3769053470 1.8850381327
1.6161616200 6.0116377308 12.8563575021 14.2819062868 5.3748812571 12.3316887085 16.0308416223 0.9777909051 2.5360979852 7.5485844463 0.8406978128 2.4575268915 7.6471759051 0.5708527892 1.2938487628 1.7563643309 0.4819111971 1.3742438849 1.8736120348
1.6363636400 5.9470322301 12.9186533773 14.2220181920 5.3564759486 12.2916970219 16.0079877668 0.9621906821 2.5152618395 7.4136236557 0.8187396522 2.4519796710 7.5469242650 0.5775612883 1.2898486525 1.7459933058 0.4922982291 1.3727033657 1.8623893625
1.6565656600 5.8877916726 12.9629781012 14.1672241899 5.3401859475 12.2537264710 15.9822191400 0.9477317375 2.4946883374 7.2878888590 0.7954418544 2.4476960244 7.4786907228 0.5837159374 1.2916073951 1.7361356527 0.5055735834 1.3723870281 1.8538203792
1.6767676800 5.8455122675 12.9771488117 14.1192128280 5.3251722436 12.2123401325 15.9364855388 0.9315637373 2.4747267535 7.1737418685 0.7702024084 2.4456095148 7.4355024508 0.5891033498 1.2982297564 1.7265920916 0.5206786174 1.3729885532 1.8511097449
1.6969697000 5.8105554963 12.9748585327 14.0745828284 5.3084378430 12.1668384043 15.8949498343 0.9148231165 2.4561405817 7.0751868452 0.7458592093 2.4452715784 7.4128580701 0.5937486298 1.3088130743 1.7181270956 0.5363081937 1.3742646708 1.8555473960
1.7171717200 5.7742569914 12.9700145213 14.0315386692 5.2906647084 12.1239831576 15.8541390528 0.9005233432 2.4379525584 6.9969507158 0.7272454082 2.4457730892 7.4047098401 0.5979150275 1.3215675714 1.7112186256 0.5516657105 1.3759725139 1.8643806081
1.7373737400 5.7443314369 12.9480736478 13.9914892278 5.2721441747 12.0857619563 15.8190556761 0.8873638576 2.4199747822 6.9327073549 0.7105876754 2.4459304993 7.4060111704 0.6017221338 1.3355100330 1.7057182437 0.5655523783 1.3779922609 1.8747783497
1.7575757600 5.7277543685 12.8993988162 13.9538734568 5.2531064078 12.0482221486 15.7777185572 0.8752723391 2.4017181810 6.8831710522 0.6944604037 2.4455646034 7.4229280245 0.6051442110 1.3500794120 1.7009604548 0.5770068626 1.3799172334 1.8838659447
1.7777777800 5.7197307101 12.8352866502 13.9188117025 5.2344513024 12.0056955071 15.7322603586 0.8623802306 2.3839616596 6.8468997990 0.6773513552 2.4434019205 7.4524530985 0.6079293523 1.3649931694 1.6973923578 0.5859141210 1.3813808849 1.8932725260
1.7979798000 5.7102594815 12.7693832299 13.8860635569 5.2156422788 11.9639088676 15.6826230407 0.8483721613 2.3670668209 6.8179843314 0.6613200707 2.4403089768 7.4942012330 0.6093459620 1.3798229194 1.6941046118 0.5916916293 1.3821326330 1.9074822105
1.8181818200 5.7038976268 12.6924952898 13.8560657378 5.1955763046 11.9253516639 15.6322064590 0.8344944233 2.3501666986 6.8003907239 0.6478531400 2.4319669012 7.5411277200 0.6090448252 1.3937068810 1.6915695350 0.5938284915 1.3816816187 1.9301708252
1.8383838400 5.7036410018 12.6018756330 13.8286680255 5.1749785874 11.8889470380 15.5778389326 0.8243157129 2.3321079057 6.7932118320 0.6327020312 2.4213581199 7.5886995885 0.6065514930 1.4054847275 1.6893997953 0.5926837110 1.3798228042 1.9677596087
1.8585858600 5.7088136184 12.5016976885 13.8036450907 5.1534243585 11.8523424038 15.5154753448 0.8151587372 2.3127942350 6.7950230390 0.6188399241 2.4085383320 7.6343505032 0.6013145339 1.4138099224 1.6871412692 0.5858405929 1.3765369583 2.0195379818
1.8787878800 5.7153968193 12.3984123617 13.7805007539 5.1316832088 11.8133149105 15.4511093988 0.8062758532 2.2932871590 6.8041534861 0.6067786767 2.3934676894 7.6771291787 0.5936723956 1.4169207290 1.6847921718 0.5766574748 1.3717860788 2.0625051955
1.8989899000 5.7216724685 12.2960303437 13.7592176599 5.1102712333 11.7748572841 15.3849590266 0.7971121629 2.2735876684 6.8189600539 0.5971511219 2.3732528183 7.7167628440 0.5854149133 1.4124790474 1.6828324794 0.5665442297 1.3656489912 2.0754343865
1.9191919200 5.7282189680 12.1923202484 13.7386879398 5.0882993486 11.7388486915 15.3179773259 0.7893135374 2.2536689044 6.8359862145 0.5903780838 2.3492361076 7.7512162857 0.5790501017 1.3982681537 1.6811685114 0.5556411770 1.3583083352 2.0540231561
1.9393939400 5.7354952273 12.0900122021 13.7174620317 5.0664173680 11.7036461065 15.2494302691 0.7814028535 2.2328730468 6.8537294166 0.5867750434 2.3213747374 7.7785626055 0.5746897789 1.3756883052 1.6795488790 0.5445174826 1.3500377825 2.0101138967
1.9595959600 5.7411497983 11.9937035490 13.6943154187 5.0441373625 11.6682802146 15.1773675629 0.7738778795 2.2113329587 6.8711106855 0.5851205860 2.2884195539 7.7970057873 0.5701944915 1.3533692309 1.6754993086 0.5335921470 1.3410470926 1.9518838833
1.9797979800 5.7434383703 11.9049206676 13.6690426871 5.0222983425 11.6313791244 15.1046539053 0.7672630221 2.1886540138 6.8875853602 0.5852909852 2.2520636515 7.8035632945 0.5662820737 1.3314365099 1.6699266078 0.5230688837 1.3316564606 1.8792166342
2.0000000000 5.7436628461 11.8196909905 13.6433807503 5.0004431055 11.5952106391 15.0329661790 0.7622616735 2.1660004967 6.9030301545 0.5868834692 2.2137500295 7.8017010118 0.5629316819 1.3105861540 1.6635160788 0.5126694722 1.3222741201 1.8313296627

